Physical and chemical structure of the Serpens filament -- fast formation and gravity-driven accretion

The Serpens filament, a prominent elongated structure in a relatively nearby molecular cloud, is believed to be at an early evolutionary stage, so studying its physical and chemical properties can shed light on filament formation and early evolution. The main goal is to address the physical and chemical properties as well as the dynamical state of the Serpens filament at a spatial resolution of $\sim$0.07 pc and a spectral resolution of $\lesssim$0.1~km~s$^{-1}$. We performed $^{13}$CO (1--0), C$^{18}$O (1--0), C$^{17}$O (1--0), $^{13}$CO (2--1), C$^{18}$O (2--1), and C$^{17}$O (2--1) imaging observations toward the Serpens filament with the Institut de Radioastronomie Millim{\'e}trique 30-m (IRAM-30 m) and Atacama Pathfinder EXperiment (APEX) telescopes. Widespread narrow $^{13}$CO (2--1) self-absorption is observed in this filament, causing the $^{13}$CO morphology to be different from the filamentary structure traced by C$^{18}$O and C$^{17}$O. Our excitation analysis suggests that the opacities of C$^{18}$O transitions become higher than unity in most regions, and this analysis confirms the presence of widespread CO depletion. Further we show that the local velocity gradients have a tendency to be perpendicular to the filament's long axis in the outskirts and parallel to the large-scale magnetic field direction. The magnitudes of the local velocity gradients decrease toward the filament's crest. The observed velocity structure can be a result of gravity-driven accretion flows. The isochronic evolutionary track of the C$^{18}$O freeze-out process indicates the filament is young with an age of $\lesssim$2 Myr. We propose that the Serpens filament is a newly-formed slightly-supercritical structure which appears to be actively accreting material from its ambient gas.

==> fig/vdallprof.py <==
import numpy as np
from astropy.io import fits
from astropy import units as u
from astropy.coordinates import SkyCoord
from astropy.wcs import WCS
import aplpy
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
from scipy.stats import kde
from scipy.optimize import curve_fit

def powerlaw(x,a,b,c):
    return a*x**(b)+c


mpl.rcParams['font.size'] = 24
mpl.rcParams['lines.linewidth'] = 2
mpl.rcParams['patch.linewidth'] = 2
mpl.rcParams['lines.markeredgewidth'] = 2
mpl.rcParams['lines.markersize'] = 10
mpl.rcParams['axes.linewidth'] = 2

mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['xtick.top'] = True
mpl.rcParams['xtick.major.width'] = 2
mpl.rcParams['xtick.minor.width'] = 2
mpl.rcParams['xtick.major.size'] = 10
mpl.rcParams['xtick.major.pad'] = 5
mpl.rcParams['xtick.minor.size'] = 5
mpl.rcParams['xtick.minor.pad'] = 5

mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['ytick.right'] = True
mpl.rcParams['ytick.major.width'] = 2
mpl.rcParams['ytick.minor.width'] = 2
mpl.rcParams['ytick.major.size'] = 10
mpl.rcParams['ytick.minor.size'] = 5

mpl.rcParams['figure.figsize'] = (30, 20)






gad = np.loadtxt('fil.dat',usecols=(0,1),unpack=True)
hd  = fits.getheader('col.fits')
h2col = fits.getdata('col.fits')
w  = WCS(hd)
pix = w.wcs_world2pix(gad.T, 0)
newpix = np.zeros((23700,2))

#print(len(pix[:,0]))
for i in np.arange(len(pix[:,0])-2):
    newpix[i*100:i*100+101,0] = (pix[i+1,0]-pix[i,0])*0.01*np.arange(101)+pix[i,0]
    newpix[i*100:i*100+101,1] = (pix[i+1,1]-pix[i,1])*0.01*np.arange(101)+pix[i,1]


newpix[-1,0] = pix[-1,0]
newpix[-1,1] = pix[-1,1]

crest = np.zeros((23601,2))
crest[:,0] = newpix[0:23601,0]
crest[:,1] = newpix[0:23601,1]
#plt.plot(crest[:,1], crest[:,0],'ro')
#plt.show()

dist = np.zeros_like(h2col)

#print(np.min(np.sqrt((crest[:,1]-1 )**(2.) + (crest[:,0]-1)**(2.))))

for i in np.arange(121):
    for j in np.arange(121):
        dist[i,j] = np.min(np.sqrt((crest[:,1]-i )**(2.) + (crest[:,0]-j)**(2.)))




fits.writeto('dist.fits',dist,hd, overwrite=True)

vel10 = fits.getdata('/aux/pc079a/serf/absfil/c18o10/vel.fits')
vel10e= fits.getdata('/aux/pc079a/serf/absfil/c18o10/velerr.fits')
vel21 = fits.getdata('/aux/pc079a/serf/serfapex/C18O/vel.fits')
vel21e= fits.getdata('/aux/pc079a/serf/serfapex/C18O/velerr.fits')

#dv10 = fits.getdata('/aux/pc079a/serf/absfil/c18o10/velg.fits')
dv21 = fits.getdata('/aux/pc079a/serf/serfapex/C18O/velg2.fits')
dv21ang = fits.getdata('/aux/pc079a/serf/serfapex/C18O/velang2.fits')

wid10 = fits.getdata('/aux/pc079a/serf/absfil/c18o10/width.fits')
wid10e= fits.getdata('/aux/pc079a/serf/absfil/c18o10/widtherr.fits')
wid21 = fits.getdata('/aux/pc079a/serf/serfapex/C18O/width.fits')
wid21e= fits.getdata('/aux/pc079a/serf/serfapex/C18O/widtherr.fits')

td = fits.getdata('../rd/td.fits')

tex = fits.getdata('../mcmc/tex.fits')
tex =tex.squeeze()
texerr1 = fits.getdata('../mcmc/dtexarr1.fits')
texerr2 = fits.getdata("../mcmc/dtexarr2.fits")
texerr1 = texerr1.squeeze()
texerr2 = texerr2.squeeze()

nco = fits.getdata('../mcmc/nco.fits')
nco = nco.squeeze()
ncoerr1 = fits.getdata('../mcmc/dnarr1.fits')
ncoerr1 = ncoerr1.squeeze()
ncoerr2 = fits.getdata('../mcmc/dnarr2.fits')
ncoerr2 = ncoerr2.squeeze()

abun = fits.getdata('../mcmc/abun.fits')
abunerr = fits.getdata('../rd/abunerr.fits')
abun = abun.squeeze()
abunerr = abunerr.squeeze()



#plt.plot(dist, wid21,'ro')
#plt.show()

mask = np.zeros_like(h2col)


for i in np.arange(121):
    for j in np.arange(121):
        if ((73.-27.)/(19.-99.)*j+73.-(73.-27.)/(19.-99.)*19-i <=0):
            mask[i,j]=np.nan
        else:
            mask[i,j]=1


fits.writeto('mask.fits',mask,hd,overwrite=True)


wid10= wid10.squeeze()*mask/np.sqrt(8*np.log(2))
wid21= wid21.squeeze()*mask/np.sqrt(8*np.log(2))
h2col = h2col*mask
tex = tex*mask
texerr1 = texerr1*mask
texerr2 = texerr2*mask
td  = td*mask
nco = nco*mask
abun = abun*mask
dv21  =  dv21.squeeze()*mask
dv21ang = dv21ang.squeeze()*mask

idx10 = np.where(np.isfinite(wid10))
idx21 = np.where(np.isfinite(wid21))
idx_tex = np.where(np.isfinite(tex))
idx_td = np.where(np.isfinite(td))
idx_nco = np.where(np.isfinite(nco))
idx_dv = np.where(np.isfinite(dv21))


############################ Layout ################################
box1 = [0.04, 0.05, 0.2, 0.3]
box2 = [0.29, 0.05, 0.2, 0.3]
box3 = [0.54, 0.05, 0.2, 0.3]
box4 = [0.79, 0.05, 0.2, 0.3]

box5 = [0.04, 0.35, 0.2, 0.3]
box6 = [0.04, 0.65, 0.2, 0.3]

box7 = [0.29, 0.35, 0.2, 0.3]
box8 = [0.29, 0.65, 0.2, 0.3]

box9 = [0.54, 0.35, 0.2, 0.3]
box10 = [0.54, 0.65, 0.2, 0.3]

box11 = [0.79, 0.35, 0.2, 0.3]
box12 = [0.79, 0.65, 0.2, 0.3]


###  H2 for column density ###
x_h2, y_h2 = np.deg2rad(dist[idx_tex]*5./3600.)*440., h2col[idx_tex]/1e22
xi_h2, yi_h2 = np.mgrid[0:0.25:26*1j, 0:4.0:41*1j]
values_h2 = np.vstack([x_h2, y_h2])
k_h2 = kde.gaussian_kde(values_h2)
zi_h2 = k_h2(np.vstack([xi_h2.flatten(), yi_h2.flatten()]))


################### First column ##################################
x, y = np.deg2rad(dist[idx_tex]*5./3600.)*440., tex[idx_tex]
xi, yi = np.mgrid[0:0.25:26*1j, 4.5:8.0:36*1j]
values = np.vstack([x, y])
k = kde.gaussian_kde(values)
zi = k(np.vstack([xi.flatten(), yi.flatten()]))

ax1 = plt.axes(box6, ylabel=r"$T_{\rm rot}$ (K)", xlim=(0,0.2), ylim=(4.5, 8))
ax1.contourf(xi, yi, zi.reshape(xi.shape), cmap='Blues', levels=np.arange(10)*1.5)
#ax1 = plt.contour(xi, yi, zi.reshape(xi.shape), levels=np.arange(10)*5+2,colors='gold')
ax1.tick_params(labelbottom=False)
ax1.plot(np.deg2rad(dist[idx_tex]*5./3600.)*440., tex[idx_tex],'k.', markersize=1)
ax1.text(0.9,0.9, "(a)", fontsize=24, horizontalalignment='center',verticalalignment='center',transform=ax1.transAxes)
#ax1.text(-0.04, 6.25,r"$T_{\rm rot}$ (K)", rotation=90,verticalalignment='center')

#popt, pcov = curve_fit(powerlaw, np.deg2rad(dist[idx_tex]*5./3600.)*440., tex[idx_tex], sigma=texerr1[idx_tex])
#print("fitting")
#print(popt)
#print(pcov)

x5, y5 = np.deg2rad(dist[idx_tex]*5./3600.)*440., td[idx_tex]
xi5, yi5 = np.mgrid[0:0.25:26*1j, 11.8:16:43*1j]
values5 = np.vstack([x5, y5])
k5 = kde.gaussian_kde(values5)
zi5 = k5(np.vstack([xi5.flatten(), yi5.flatten()]))
print(np.max(zi5))
print(np.min(zi5))

ax5 = plt.axes(box5, ylabel=r"$T_{\rm D}$ (K)", xlim=(0,0.2), ylim=(11.8, 15.7))
ax5.contourf(xi5, yi5, zi5.reshape(xi5.shape), cmap='Blues', levels=np.arange(10)*2)
#ax1 = plt.contour(xi, yi, zi.reshape(xi.shape), levels=np.arange(10)*5+2,colors='gold')
ax5.tick_params(labelbottom=False)
ax5.plot(np.deg2rad(dist[idx_tex]*5./3600.)*440., td[idx_tex],'k.', markersize=1)
ax5.text(0.9,0.9, "(b)", fontsize=24, horizontalalignment='center',verticalalignment='center',transform=ax5.transAxes)

ax6 = plt.axes(box1, xlabel=r"radius (pc)", ylabel=r"$N_{\rm H2}$ ($\times 10^{22}$ cm$^{-2}$)", xlim=(0,0.2), ylim=(0.2, 2))
ax6.contourf(xi_h2, yi_h2, zi_h2.reshape(xi_h2.shape), cmap='Blues', levels=np.arange(10)*3.0)
#ax1 = plt.contour(xi, yi, zi.reshape(xi.shape), levels=np.arange(10)*5+2,colors='gold')
ax6.plot(np.deg2rad(dist[idx_tex]*5./3600.)*440., h2col[idx_tex]/1e22,'k.', markersize=1)
ax6.text(0.9,0.9, "(c)", fontsize=24, horizontalalignment='center',verticalalignment='center',transform=ax6.transAxes)

############### Second column ####################################


x2, y2 = np.deg2rad(dist[idx_tex]*5./3600.)*440., nco[idx_tex]
xi2, yi2 = np.mgrid[0:0.25:26*1j, 0:3:31*1j]
values2 = np.vstack([x2, y2])
k2 = kde.gaussian_kde(values2)
zi2 = k2(np.vstack([xi2.flatten(), yi2.flatten()]))


ax2 = plt.axes(box8, ylabel=r"$N_{\rm C^{18}O}$ (10$^{15}$ cm$^{-2}$)", xlim=(0,0.2), ylim=(0.6, 3))
ax2.contourf(xi2, yi2, zi2.reshape(xi2.shape), cmap='Blues', levels=np.arange(10)*2)
#ax1 = plt.contour(xi, yi, zi.reshape(xi.shape), levels=np.arange(10)*5+2,colors='gold')
ax2.tick_params(labelbottom=False)
ax2.plot(np.deg2rad(dist[idx_tex]*5./3600.)*440., nco[idx_tex],'k.', markersize=1)
#ax2.tick_params(labelbottom=False)
#ax2.text(-0.04, 13.9, r"$T_{\rm D}$ (K)", rotation=90, verticalalignment='center')
#ax2.text(0.16, 8.1,r"C$^{18}$O (2-1)", horizontalalignment='center')
ax2.text(0.9,0.9, "(d)", fontsize=24, horizontalalignment='center',verticalalignment='center',transform=ax2.transAxes)

x7, y7 = np.deg2rad(dist[idx_tex]*5./3600.)*440., abun[idx_tex]
xi7, yi7 = np.mgrid[0:0.25:26*1j, 0.5:4.5:41*1j]
values7 = np.vstack([x7, y7])
k7 = kde.gaussian_kde(values7)
zi7 = k7(np.vstack([xi7.flatten(), yi7.flatten()]))

ax7 = plt.axes(box7, ylabel=r"$\chi_{\rm C^{18}O}$ ($\times 10^{-7}$)", xlim=(0,0.2), ylim=(1.1, 4.5))
ax7.contourf(xi7, yi7, zi7.reshape(xi7.shape), cmap='Blues', levels=np.arange(10)*1.5)
#ax1 = plt.contour(xi, yi, zi.reshape(xi.shape), levels=np.arange(10)*5+2,colors='gold')
ax7.tick_params(labelbottom=False)
ax7.plot(np.deg2rad(dist[idx_tex]*5./3600.)*440., abun[idx_tex],'k.', markersize=1)
ax7.text(0.9,0.9, "(e)", fontsize=24, horizontalalignment='center',verticalalignment='center',transform=ax7.transAxes)

ax8 = plt.axes(box2, xlabel=r"radius (pc)", ylabel=r"$N_{\rm H2}$ ($\times 10^{22}$ cm$^{-2}$)", xlim=(0,0.2), ylim=(0.2, 2))
ax8.contourf(xi_h2, yi_h2, zi_h2.reshape(xi_h2.shape), cmap='Blues', levels=np.arange(10)*3.0)
#ax1 = plt.contour(xi, yi, zi.reshape(xi.shape), levels=np.arange(10)*5+2,colors='gold')
ax8.plot(np.deg2rad(dist[idx_tex]*5./3600.)*440., h2col[idx_tex]/1e22,'k.', markersize=1)
ax8.text(0.9,0.9, "(f)", fontsize=24, horizontalalignment='center',verticalalignment='center',transform=ax8.transAxes)

############### Third column ####################################
#newco = nco[idx_tex]
#newdis = np.deg2rad(dist[idx_tex]*5./3600.)*440.

x3, y3 = np.deg2rad(dist[idx10]*5./3600.)*440., vel10[idx10]
#x3, y3 = newdis[np.where(np.isfinite(newco))], newco[np.where(np.isfinite(newco))]
xi3, yi3 = np.mgrid[0:0.25:26*1j, 8.05:8.6:12*1j]
values3 = np.vstack([x3, y3])
k3 = kde.gaussian_kde(values3)
zi3 = k3(np.vstack([xi3.flatten(), yi3.flatten()]))

x3b, y3b = np.deg2rad(dist[idx21]*5./3600.)*440., vel21[idx21]
#x3, y3 = newdis[np.where(np.isfinite(newco))], newco[np.where(np.isfinite(newco))]
xi3b, yi3b = np.mgrid[0:0.25:26*1j, 8.05:8.6:12*1j]
values3b = np.vstack([x3b, y3b])
k3b = kde.gaussian_kde(values3b)
zi3b = k3b(np.vstack([xi3b.flatten(), yi3b.flatten()]))

ax3 = plt.axes(box10, ylabel=r"$V_{\rm lsr}$ (km/s)", xlim=(0,0.2), ylim=(8.05, 8.6))
#ax3.contourf(xi3, yi3, zi3.reshape(xi3.shape), cmap='Blues', levels=np.arange(20)*2.5, alpha=0.5)
ax3.contourf(xi3b, yi3b, zi3b.reshape(xi3b.shape), cmap='Blues', levels=np.arange(20)*2.5)
#ax1 = plt.contour(xi, yi, zi.reshape(xi.shape), levels=np.arange(10)*5+2,colors='gold')
#ax3.plot(np.deg2rad(dist[idx10]*5./3600.)*440., vel10[idx10],'b.', markersize=1)
ax3.tick_params(labelbottom=False)
ax3.plot(np.deg2rad(dist[idx21]*5./3600.)*440., vel21[idx21],'k.', markersize=1)
#ax3.text(-0.07, 0.1, r"$\Delta$ v (km/s)", rotation=90, verticalalignment='center')
#ax3.text(-0.04, 0.9,r"$N_{\rm C^{18}O}$ (10$^{15}$ cm$^{-2}$)", rotation=90,verticalalignment='center')
ax3.text(0.9,0.9, "(f)", fontsize=24, horizontalalignment='center',verticalalignment='center',transform=ax3.transAxes)

x9, y9 = np.deg2rad(dist[idx21]*5./3600.)*440., wid21[idx21]
#x3, y3 = newdis[np.where(np.isfinite(newco))], newco[np.where(np.isfinite(newco))]
xi9, yi9 = np.mgrid[0:0.25:26*1j, 0.05:0.5:20*1j]
values9 = np.vstack([x9, y9])
k9 = kde.gaussian_kde(values9)
zi9 = k9(np.vstack([xi9.flatten(), yi9.flatten()]))

ax9 = plt.axes(box9, ylabel=r"$\sigma_{\rm t}$ (km/s)", xlim=(0,0.2), ylim=(0.07, 0.45))
ax9.contourf(xi9, yi9, zi9.reshape(xi9.shape), cmap='Blues', levels=np.arange(15)*4.5)
#a1 = plt.contour(xi, yi, zi.reshape(xi.shape), levels=np.arange(10)*5+2,colors='gold')
ax9.tick_params(labelbottom=False)
ax9.plot(np.deg2rad(dist[idx21]*5./3600.)*440., wid21[idx21],'k.', markersize=1)
ax9.text(0.9,0.9, "(g)", fontsize=24, horizontalalignment='center',verticalalignment='center',transform=ax9.transAxes)

x_h2, y_h2 = np.deg2rad(dist[idx21]*5./3600.)*440., h2col[idx21]/1e22
xi_h2, yi_h2 = np.mgrid[0:0.25:26*1j, 0:4.0:41*1j]
values_h2 = np.vstack([x_h2, y_h2])
k_h2 = kde.gaussian_kde(values_h2)
zi_h2 = k_h2(np.vstack([xi_h2.flatten(), yi_h2.flatten()]))

ax10 = plt.axes(box3, xlabel=r"radius (pc)", ylabel=r"$N_{\rm H2}$ ($\times 10^{22}$ cm$^{-2}$)", xlim=(0,0.2), ylim=(0.2, 2))
ax10.contourf(xi_h2, yi_h2, zi_h2.reshape(xi_h2.shape), cmap='Blues', levels=np.arange(10)*1.5)
#ax1 = plt.contour(xi, yi, zi.reshape(xi.shape), levels=np.arange(10)*5+2,colors='gold')
ax10.plot(np.deg2rad(dist[idx21]*5./3600.)*440., h2col[idx21]/1e22,'k.', markersize=1)
ax10.text(0.9,0.9, "(h)", fontsize=24, horizontalalignment='center',verticalalignment='center',transform=ax10.transAxes)

############### fourth column ####################################


x4, y4 = np.deg2rad(dist[idx_dv]*5./3600.)*440., dv21[idx_dv]
#x4, y4 = newdis[np.where(np.isfinite(newabun))], newco[np.where(np.isfinite(newabun))]
xi4, yi4 = np.mgrid[0:0.25:26*1j, 0:5:11*1j]
values4 = np.vstack([x4, y4])
k4 = kde.gaussian_kde(values4)
zi4 = k4(np.vstack([xi4.flatten(), yi4.flatten()]))


ax4 = plt.axes(box12, ylabel=r"$|\nabla V|$ (km/s pc$^{-1}$)", xlim=(0,0.2), ylim=(0, 5.0))
ax4.contourf(xi4, yi4, zi4.reshape(xi4.shape), cmap='Blues', levels=np.arange(12)*0.3)
#ax1 = plt.contour(xi, yi, zi.reshape(xi.shape), levels=np.arange(10)*5+2,colors='gold')
ax4.tick_params(labelbottom=False)
ax4.plot(np.deg2rad(dist[idx_dv]*5./3600.)*440., dv21[idx_dv],'k.', markersize=1)
#ax4.text(-0.04, 1.05, r"$\chi_{\rm C^{18}O}$ ($\times 10^{-7}$)", rotation=90, verticalalignment='center')
#ax4.text(0.16, 0.2,r"C$^{18}$O (1-0)", horizontalalignment='center')
#ax4.tick_params(labelbottom=False)
ax4.text(0.9,0.9, "(i)", fontsize=24, horizontalalignment='center',verticalalignment='center',transform=ax4.transAxes)

x11, y11 = np.deg2rad(dist[idx_dv]*5./3600.)*440., dv21ang[idx_dv]
#x4, y4 = newdis[np.where(np.isfinite(newabun))], newco[np.where(np.isfinite(newabun))]
xi11, yi11 = np.mgrid[0:0.25:26*1j, -90:90:18*1j]
values11 = np.vstack([x11, y11])
k11 = kde.gaussian_kde(values11)
zi11 = k11(np.vstack([xi11.flatten(), yi11.flatten()]))

print(np.max(zi11))
print(np.min(zi11))

ax11 = plt.axes(box11, ylabel=r"$\theta_{\rm PA}$ ($^{\circ}$)", xlim=(0,0.2), ylim=(-90, 90))
ax11.contourf(xi11, yi11, zi11.reshape(xi11.shape), cmap='Blues', levels=np.arange(12)*0.004)
#ax1 = plt.contour(xi, yi, zi.reshape(xi.shape), levels=np.arange(10)*5+2,colors='gold')
ax11.tick_params(labelbottom=False)
ax11.plot(np.deg2rad(dist[idx_dv]*5./3600.)*440., dv21ang[idx_dv],'k.', markersize=1)
ax11.text(0.9,0.9, "(j)", fontsize=24, horizontalalignment='center',verticalalignment='center',transform=ax11.transAxes)

x_h2, y_h2 = np.deg2rad(dist[idx_dv]*5./3600.)*440., h2col[idx_dv]/1e22
xi_h2, yi_h2 = np.mgrid[0:0.25:26*1j, 0:4.0:41*1j]
values_h2 = np.vstack([x_h2, y_h2])
k_h2 = kde.gaussian_kde(values_h2)
zi_h2 = k_h2(np.vstack([xi_h2.flatten(), yi_h2.flatten()]))

ax12 = plt.axes(box4, xlabel=r"radius (pc)", ylabel=r"$N_{\rm H2}$ ($\times 10^{22}$ cm$^{-2}$)", xlim=(0,0.2), ylim=(0.2, 2))
ax12.contourf(xi_h2, yi_h2, zi_h2.reshape(xi_h2.shape), cmap='Blues', levels=np.arange(10)*1.5)
#ax1 = plt.contour(xi, yi, zi.reshape(xi.shape), levels=np.arange(10)*5+2,colors='gold')
ax12.plot(np.deg2rad(dist[idx_dv]*5./3600.)*440., h2col[idx_dv]/1e22,'k.', markersize=1)
ax12.text(0.9,0.9, "(k)", fontsize=24, horizontalalignment='center',verticalalignment='center',transform=ax12.transAxes)

#plt.show()
plt.savefig('vprof.pdf')

